One-sample log-rank tests with consideration of reference curve sampling variability

The one-sample log-rank test is the method of choice for single-arm Phase II trials with time-to-event endpoint. It allows to compare the survival of the patients to a reference survival curve that typically represents the expected survival under standard of care. The classical one-sample log-rank test, however, assumes that the reference survival curve is deterministic. This ignores that the reference curve is commonly estimated from historic data and thus prone to statistical error. Ignoring sampling variability of the reference curve results in type I error rate inflation. For that reason, a new one-sample log-rank test is proposed that explicitly accounts for the statistical error made in the process of estimating the reference survival curve. The test statistic and its distributional properties are derived using martingale techniques in the large sample limit. In particular, a sample size formula is provided. Small sample properties regarding type I and type II error rate control are studied by simulation. A case study is conducted to study the influence of several design parameters of a single-armed trial on the inflation of the type I error rate when reference curve sampling variability is ignored.

==> S1_File.R <==
###############################################################################
###############################################################################
#
# 			     SIGNIFICANCE TEST FUNCTION "SigTest"
#
# Input: Data frame with the following variables:
#
# 	 Censoring.status: 1 if event observed, 0 otherwise
# 	 Censoring.times: Time of last observation of patient
#	   Event.times:  Time from entry to event (must be set Infinity if Censoring.status=0)
# 	 group: Treatment group (must be set "A" or "B")
#
#
# Output: Value of Test Statistic Z, 2-sid. p-value of New Test and classical Two-Sample Log-Rank Test
#
###############################################################################
###############################################################################


library(survival)
library(sft)
library(zoo)

SigTest <- function(data){
  
  Daten_full <- data
  Daten_full$Observed.times <- pmin(Daten_full$Event.times, Daten_full$Censoring.times)
  Daten_full$Event.times[Daten_full$Censoring.status==0] <- Inf
  
  Daten_A <- Daten_full[which(Daten_full$group=="A"),]
  Daten_B <- Daten_full[which(Daten_full$group=="B"),]
  
  ##########################################################
  # Calculate Nelsen-Aalen Estimator in Group A
  
  # Number at risk in Group A
  Y.A.vec <- function(u){  
    as.numeric( Daten_A$Observed.times > u)  
  }
  Y.A.pre <- function(u){ 
    sum(Y.A.vec(u))
  }
  Y.A <- Vectorize(Y.A.pre)
  
  J.A.pre <- function(u){ 
    as.numeric(Y.A.pre(u) > 0)
  }
  J.A <- Vectorize(J.A.pre)
  
  
  
  # Number of Events in Group A
  Ni.A.vec <- function(u){
    as.numeric( Daten_A$Event.times <= u ) * as.numeric( Daten_A$Event.times <= Daten_A$Censoring.times)
  }
  # Event times in Group A
  index.A       <- function(s){ 
    which(Ni.A.vec(s)==1)
  }
  event.times.A <- function(s){
    Daten_A$Event.times[index.A(s)]
  }
  
  
  
  # Nelsen-Aalen estimator for Group A
  min.event.time.A <- min(event.times.A(Inf))
  max.event.time.A <- max(event.times.A(Inf))
  NA.A     <- function(s){ ifelse( s > min.event.time.A,  sum(  J.A(event.times.A(s))/(Y.A(event.times.A(s)))    ) , 0 ) }
  NA.A     <- Vectorize(NA.A)
  Var.NA.A <- function(s){ ifelse( s > min.event.time.A,  sum(  J.A(event.times.A(s))/(Y.A(event.times.A(s)))**2 ) , 0 ) }
  Var.NA.A     <- Vectorize(Var.NA.A)
  
  
  # calculate new two-sample survival test
  x1           <- pmin(Daten_B$Observed.times,Inf)
  x1.ascending <- sort(x1)
  M.s   <- sum( as.numeric(Daten_B$Event.times <= x1) ) - sum( na.locf(NA.A(x1.ascending)) )
  factor <- 1+2*nB+2*(-1)*(1:nB)
  Var.s <- sum( as.numeric(Daten_B$Event.times <= x1) ) + sum( factor*na.locf(Var.NA.A(x1.ascending)) )
  Z <- M.s/sqrt(Var.s)
  p <- 2*min(pnorm(Z),1-pnorm(Z))
  #rej <- ( abs(Z) >= qnorm(1-alpha/2) )
  
  # calculate "common" two-sample log-rank test
  LR     <- survdiff(Surv(Observed.times, Censoring.status) ~ group, data=Daten_full)
  p.LR   <- pchisq(LR$chisq, length(LR$n)-1, lower.tail = FALSE)
  #rej.LR <- ( p.LR <= alpha)
  
  
  erg 		<- cbind(Z,p,p.LR)
  colnames(erg) 	<- c("Value of Test Statistic Z","2-sid. p-value New Test","2-sid. p-value Log-Rank Test")
  
  return(erg)
  
}


###############################################################################
###############################################################################
#
# 			         POWER FUNCTION
#
# Input parameters:
#	  a: Prefixed length of the accrual period 
# 	f: Prefixed length of the follow-up period
# 	r: Overall accrual rate per year (pooled over both treatment groups)
# 	Pi: Allocation ratio of group B vs group A (Pi=nB/nA)
# 	omega.0: Expected hazard ratio (group B vs group A) under planning alternative K0: Lambda.A = omega.0 Lambda.B
# 	kappa, S1: Weibull distrubtion parameters of standard arm A survival times: Lambda.A(t) = S1**(t**kappa)
# 	alpha: Desired two-sided significance level
#
# Output: Calculates the theoretical power under planning alternative K0: Lambda.A = omega.0 Lambda.B for given input parameters  
#
###############################################################################
###############################################################################


Power <- function(a,f,r,Pi,omega.0,omega,kappa,S1,alpha){
  
  #####################################################
  # specification of Weibull distribution parameters
  shape      <- kappa
  scale.H0   <-         (log(1/S1))**( (-1)/shape )
  scale.H1   <- (omega.0*log(1/S1))**( (-1)/shape )
  
  #####################################################
  # Specification of true standard arm event distribution
  
  # true event probability for standard arm A 
  F.A <- function(u){ 
    1 + (-1)*exp( (-1)*(u/scale.H0)**shape )
  }
  # true survival function for standard arm A 
  S.A <- function(u){ 
    exp( (-1)*(u/scale.H0)**shape )
  }
  # true hazard function for standard arm A 
  lambda.A <- function(u){ 
    (shape/scale.H0)*(u/scale.H0)**(shape + (-1))
  }
  # true event probability density for standard arm A 
  f.A <- function(u){ 
    lambda.A(u)*S.A(u)
  }
  
  
  #####################################################
  # Specification of experimental arm event distribution under planning alternative K0: Lambda.A = omega.0 Lambda.B
  
  # expected event probability for experimental arm B under planning alternative K0: Lambda.A = omega.0 Lambda.B 
  F.B <- function(u){ 
    1 + (-1)*exp( (-1)*(u/scale.H1)**shape )
  }
  # true survival function for experimental arm B under planning alternative K0: Lambda.A = omega.0 Lambda.B 
  S.B <- function(u){ 
    exp( (-1)*(u/scale.H1)**shape )
  }
  # true hazard function for experimental arm B under planning alternative K0: Lambda.A = omega.0 Lambda.B 
  lambda.B <- function(u){ 
    (shape/scale.H1)*(u/scale.H1)**(shape + (-1))
  }
  # true event probability density for experimental arm B under planning alternative K0: Lambda.A = omega.0 Lambda.B 
  f.B <- function(u){ 
    lambda.B(u)*S.B(u)
  }
  
  
  #####################################################
  # Calculation of parameter mu from equation (8)
  mu <- sqrt(a*r)*sqrt(Pi/(1+Pi))*(1/a)*integrate(F.A, f, a+f)$value
  
  #####################################################
  # Calculation of parameter sigma from equation (8)
  sigma.square.summand1 <- (1/a)*integrate(F.A, f, a+f)$value
  
  InnerFunc2a = function(u) { lambda.A(u)/S.A(u)*max(1,(a)/(a+f-u)) }
  InnerFunc2b = function(u) { f.A(u)*S.A(u)*min(1,(a+f-u)/(a))*min(1,(a+f-u)/(a)) }
  InnerFunc2.final = Vectorize(function(y) { InnerFunc2b(y)*integrate(InnerFunc2a, 0, y)$value   })
  sigma.square.summand2 <- 2*Pi*integrate(InnerFunc2.final , 0, a+f)$value
  
  InnerFunc3a = function(u) { lambda.A(u)/S.A(u)*max(1,(a)/(a+f-u)) }
  InnerFunc3b = function(u) { S.A(u)*S.A(u)*min(1,(a+f-u)/(a))*(1/a) }
  InnerFunc3.final = Vectorize(function(y) { InnerFunc3b(y)*integrate(InnerFunc3a, 0, y)$value   })
  sigma.square.summand3 <- 2*Pi*integrate(InnerFunc3.final , f, a+f)$value
  
  sigma.square <- sigma.square.summand1 + sigma.square.summand2 + sigma.square.summand3
  
  sigma <- sqrt(sigma.square)
  
  power <- pnorm(  qnorm(alpha/2)   - log(omega.0)*mu/sigma   )
  
  mu*sqrt(a*r)*sqrt(Pi/(1+Pi))*log(omega.0)
  sigma.square*a*r*(Pi/(1+Pi))
  power
  
  #erg <- c(mu, sigma, power)
  #colnames(erg) 	<- c("mu", "sigma", "power")
  
  erg <- power
  return(erg)
  
}

###############################################################################
###############################################################################
#
# 			         REQUIRED SAMPLE SIZE FUNCTION
#
# Input parameters: 
# 	f: Prefixed length of the follow-up period
# 	r: Overall accrual rate per year (pooled over both treatment groups)
# 	Pi: Allocation ratio of group B vs group A (Pi=nB/nA)
# 	omega.0: Expected hazard ratio (group B vs group A) under planning alternative K0: Lambda.A = omega.0 Lambda.B
# 	kappa, S1: Weibull distrubtion parameters of standard arm A survival times: Lambda.A(t) = S1**(t**kappa)
# 	alpha: Desired two-sided significance level
# 	beta: Desired type II error rate under planning alternative K0: Lambda.A = omega.0 Lambda.B
#
# Output:   Sample size n to achieve desired power 1- beta under planning alternative K0: Lambda.A = omega.0 Lambda.B (calculated analytically)
#
###############################################################################
###############################################################################


ReqSampleSize <- function(f,r,Pi,omega.0,kappa,S1,alpha,beta){
  F <- function(a){beta + (-1) + Power(a,f,r,Pi,omega.0,kappa,S1,alpha) }
  Accrual <- uniroot(F,c(0.1,30))$root
  # Overall Sample Size pooled over both treatment groups ...
  n <- floor(Accrual*r)+1
  return(n)
}

###############################################################################
###############################################################################
#
# 			         EMPIRICAL TYPE I AND II ERROR RATE FUNCTION
#
# Input parameters: 
# 	n: Prefixed overall sample size (pooled over both treatment groups)
# 	f: Prefixed length of the follow-up period
# 	r: Overall accrual rate per year (pooled over both treatment groups)
# 	Pi: Allocation ratio of group B vs group A (Pi=nB/nA)
# 	omega.0: Expected hazard ratio (group B vs group A) under planning alternative K0: Lambda.A = omega.0 Lambda.B
# 	omega: True hazard ratio (group B vs group A)
# 	kappa, S1: Weibull distrubtion parameters of standard arm A survival times: Lambda.A(t) = S1**(t**kappa)
# 	alpha: Desired two-sided significance level
# 	anz.sims: Number of simulation steps for calculation of empirical type I and II error rates
#
# Output:  Empirical type I error rate and empirical power of the new test and classical two-sample log-rank test 
#	   (determined by simulation based on anz.sims simulation steps) 
#          under the truth Lambda.A = omega Lambda.B for allocated input parameters 
#
#
###############################################################################
###############################################################################

library(survival)
library(sft)
library(zoo)

EmpErrorRates <- function(n, f, r, Pi, omega.0, omega, kappa, S1, alpha, anz.sims){
  
  Rate <- r
  Follow.Up <- f
  Accrual <- n/r
  Weibull.shape.ref <- kappa
  s <- 1000
  HR.planned <- omega.0
  HR.true <- omega
  anz.sims <- anz.sims
  
  alpha <- alpha
  beta <- beta
  
  # simulation output 
  Z.vec   <- NULL
  rej.vec <- NULL
  rej.LR.vec <- NULL
  
  NA.vec <- NULL
  Var.NA.vec <- NULL
  
  M.s.vec <- NULL
  Var.s.vec <- NULL
  
  
  # Weibull distribution parameters
  shape      <- kappa
  scale.H0   <- (log(1/S1))**( (-1)/shape )
  scale.H1   <- (omega.0*log(1/S1))**( (-1)/shape )
  scale.true <- (omega*log(1/S1))**( (-1)/shape )
  # corresponding null cumulative hazard: Lambda(s)=(s/scale.H0)**shape 
  
  
  ######################################################
  ######################################################
  # Start of simulation loop
  
  for(i in 1:anz.sims){
    
    # For the purpose of reproducibility: Choose Seed that changes with each simulation step in a known way
    Saat <- 598573564 + 2684*i; Saat;
    
    ############################################################
    #  Generate virtual data set of simulation step i
    
    ################################################
    # Data set: Standard group A
    
    # Saat <- 598573564 + 2684*i; Saat;
    
    # sample size of group A
    nA <- n/(1+Pi)
    
    #Generate arrival times of the nA patients acc. to a uniform distribution on [0,Accrual]  
    set.seed(Saat + 27875984)
    Arrival.times <- runif(nA, 0, Accrual)
    
    # Generate Event Times of these n patients
    set.seed(Saat)
    Event.times <- rweibull(nA, shape, scale.H0)
    Event.times.calender <- Arrival.times + Event.times
    
    # Time of censoring = Time of last patient out (initially planned trial end = Accrual + Follow.Up)
    max.Arrival.time <- max(Arrival.times[which(Arrival.times<Accrual)])
    Censoring.time.calender <- ( max.Arrival.time + Follow.Up)
    Arrival.times + Event.times 
    Censoring.times <- Censoring.time.calender - Arrival.times 
    Censoring.time.calender <- Censoring.times + Arrival.times
    Censoring.status <- as.numeric(Event.times <= Censoring.times)
    
    Observed.times <- pmin(Event.times, Censoring.times)
    Observed.times.calender <- Observed.times + Arrival.times
    
    # Set of survival data
    Daten_A <- data.frame(Arrival.times, Event.times, Event.times.calender, Censoring.times, Censoring.time.calender, Observed.times, Observed.times.calender, Censoring.status)
    Daten_A[1:10, ]
    
    Daten_A$group <- "A"
    
    
    #################################################
    # Data set: Experimental group
    
    # sample size of group A
    nB <- n*Pi/(1+Pi)
    
    #Generate arrival times of the n patients acc. to a uniform distribution on [0,PF*Accrual]  
    set.seed(Saat + 37875984)
    Arrival.times <- runif(nB, 0, Accrual)
    
    # Generate Event Times of these n patients
    set.seed(Saat + 17875984)
    Event.times <- rweibull(nB, shape, scale.true)
    Event.times.calender <- Arrival.times + Event.times
    
    # Time of censoring = Time of last patient out (initially planned trial end = Accrual + Follow.Up)
    max.Arrival.time <- max(Arrival.times[which(Arrival.times<Accrual)])
    Censoring.time.calender <- ( max.Arrival.time + Follow.Up)
    Arrival.times + Event.times 
    Censoring.times <- Censoring.time.calender - Arrival.times 
    Censoring.time.calender <- Censoring.times + Arrival.times
    Censoring.status <- as.numeric(Event.times <= Censoring.times)
    
    Observed.times <- pmin(Event.times, Censoring.times)
    Observed.times.calender <- Observed.times + Arrival.times
    
    # Set of survival data
    Daten_B <- data.frame(Arrival.times, Event.times, Event.times.calender, Censoring.times, Censoring.time.calender, Observed.times, Observed.times.calender, Censoring.status)
    Daten_B[1:10, ]
    
    Daten_B$group <- "B"
    
    
    
    # full dataset: patients from both treatment arm, recruited in calender time [0,PF*Accrual]
    Daten_full <- rbind(Daten_A, Daten_B)
    
    
    
    
    # check
    # Expectation of Weibull distribution = scale.true*gamma(1+1/shape)
    mean(Daten_B$Event.times)
    scale.true*gamma(1+1/shape)
    
    #plot(Daten_B$Arrival.times ~ Daten_B$Event.times)
    #cor(Daten_B$Arrival.times,Daten_B$Event.times)
    
    
    
    
    ##########################################################
    # Calculate Nelsen-Aalen Estimator in Group A
    
    
    
    # Number at risk in Group A
    Y.A.vec <- function(u){  
      as.numeric( Daten_A$Observed.times > u)  
    }
    Y.A.pre <- function(u){ 
      sum(Y.A.vec(u))
    }
    Y.A <- Vectorize(Y.A.pre)
    
    J.A.pre <- function(u){ 
      as.numeric(Y.A.pre(u) > 0)
    }
    J.A <- Vectorize(J.A.pre)
    
    
    
    # Number of Events in Group A
    Ni.A.vec <- function(u){
      as.numeric( Daten_A$Event.times <= u ) * as.numeric( Daten_A$Event.times <= Daten_A$Censoring.times)
    }
    # Event times in Group A
    index.A       <- function(s){ 
      which(Ni.A.vec(s)==1)
    }
    event.times.A <- function(s){
      Daten_A$Event.times[index.A(s)]
    }
    
    
    
    # Nelsen-Aalen estimator for Group A
    min.event.time.A <- min(event.times.A(Inf))
    max.event.time.A <- max(event.times.A(Inf))
    NA.A     <- function(s){ ifelse( s > min.event.time.A,  sum(  J.A(event.times.A(s))/(Y.A(event.times.A(s)))    ) , 0 ) }
    NA.A     <- Vectorize(NA.A)
    Var.NA.A <- function(s){ ifelse( s > min.event.time.A,  sum(  J.A(event.times.A(s))/(Y.A(event.times.A(s)))**2 ) , 0 ) }
    Var.NA.A     <- Vectorize(Var.NA.A)
    
    
    NA.vec <- c(NA.vec,NA.A(s))
    Var.NA.vec <- c(Var.NA.vec,Var.NA.A(s))
    
    NA.A(1)/1
    NA.A(2)/2
    NA.A(3)/3
    
    
    
    
    x1           <- pmin(Daten_B$Observed.times,s)
    x1.ascending <- sort(x1)
    #x2.pre <- expand.grid(x0,x0)
    #x2 <- pmin(x2.pre[,1],x2.pre[,2],s)
    
    # calculate martingale . . .
    #Mi.s     <- as.numeric(Daten_B$Event.times <= x) - NA.A(x)
    #Var.Mi.s <- as.numeric(Daten_B$Event.times <= x) + Var.NA.A(x)
    
    #N1.vec     <- c(N1.vec,  sum(as.numeric(Daten_B$Event.times <= x)) -  sum(  (x/scale.H0)**shape   )  )
    #Var.N1.vec <- c(Var.N1.vec, sum(as.numeric(Daten_B$Event.times <= x)))
    
    #N2.vec     <- c(N2.vec, NA.A(s)  -  (s/scale.H0)**shape    )
    #Var.N2.vec <- c(Var.N2.vec, Var.NA.A(s))
    
    #N3.vec     <- c(N3.vec, sum( NA.A(x) )  -  sum( (x/scale.H0)**shape )    )
    #Var.N3.vec <- c(Var.N3.vec, sum( Var.NA.A(s) ))
    
    # . . . and corresponding new two-sample log-rank test
    M.s   <- sum( as.numeric(Daten_B$Event.times <= x1) ) - sum( na.locf(NA.A(x1.ascending)) )
    M.s.vec <- c(M.s.vec,M.s)
    factor <- 1+2*nB+2*(-1)*(1:nB)
    Var.s <- sum( as.numeric(Daten_B$Event.times <= x1) ) + sum( factor*na.locf(Var.NA.A(x1.ascending)) )
    Var.s.vec <- c(Var.s.vec,Var.s)
    Z <- M.s/sqrt(Var.s)
    rej <- ( abs(Z) >= qnorm(1-alpha/2) )
    
    # calculate "common" two-sample log-rank test
    LR     <- survdiff(Surv(Observed.times, Censoring.status) ~ group, data=Daten_full)
    p.LR   <- pchisq(LR$chisq, length(LR$n)-1, lower.tail = FALSE)
    rej.LR <- ( p.LR <= alpha)
    
    # count number of rejections for both log-rank tests
    (Z.vec <- cbind(Z.vec,Z))
    (rej.vec <- cbind(rej.vec,rej))
    (rej.LR.vec <- cbind(rej.LR.vec,rej.LR))
    
    
    #  Sys.sleep(0.01)
    #  print(i)
    #  flush.console() 
    
  }
  
  
  #erg 		<- cbind(n, omega.0, omega, sum(rej.vec)/length(rej.vec) , sum(rej.LR.vec)/length(rej.LR.vec), mean(M.s.vec), mean(Var.s.vec) )
  #colnames(erg) 	<- c("n","Planned HR", "True HR", "Rej. New Test", "Rej. Trad. LR-Test", "E(M0.hat)", "Var(M0.hat)")
  erg 		<- cbind(Pi,S1,kappa,omega.0,n, omega.0, omega, sum(rej.vec)/length(rej.vec) , sum(rej.LR.vec)/length(rej.LR.vec))
  colnames(erg) 	<- c("Pi","S1","kappa","omega.0","n","Planned HR", "True HR", "Rej. New Test", "Rej. Trad. LR-Test")
  return(erg)
  
}


